Detecting alien living worlds and photosynthetic life using imaging polarimetry with the HWO coronagraph

Our Earth, being the only living planet that we know, provides us with clues that photosynthetic life-forms may be dominant on other exoplanets for billions of years. Spectropolarimetric signatures of the terrestrial photosynthetic life (PSLife) are well studied in the lab and remotely sensed with space and airborne instrumentation. An astonishing biosignature revealed by these measurements is an extremely strong linear polarization (tens \%) associated with broad absorption bands of biological pigments (biopigments) driving photosynthesis in various organisms. Also, unique circular-polarization signatures are associated with biopigments and other complex macromolecules as a sign of homochirality which is ubiquitous in terrestrial life forms. Thus, low-resolution spectro- or multi-band polarimetry of exoplanets directly imaged at an unprecedented contrast using the HWO coronagraph is a novel opportunity for a robust discovery of life on exoplanets. Here we propose to carry out two surveys and two follow-up observing programs. Survey 1 will identify potentially habitable planets (PHPs) through detection of atmospheres, clouds and liquid surface water (ocean) using linear polarimetry. Survey 2 will identify Living World (LW) candidates among PHPs by searching for strong linear polarization signatures associated with strong and broad absorption bands reminiscent of terrestrial biopigments. Follow-up program 3 will obtain multi-color surface maps of LWs, determine the distribution and abundance of alien photosynthetic organisms with exo-biopigments (exoBPs) and correlate their properties with the atmospheric and surface compositions. Follow-up program 4 will employ circular polarization to verify homochirality of exoBPs. This comprehensive approach aims at providing a quantitative answer to the ultimate question "Are we are alone in the Universe?".

==> hwo.h <==
\usepackage{times}
\usepackage{amsmath}
\usepackage{fancyhdr}
\usepackage{makeidx}
\usepackage{index}
\usepackage{xcolor}
\usepackage[pdftex]{hyperref}
\usepackage{flushend}

\setlength\textwidth{6.75in}
\setlength\textheight{8.8in}
%\setlength\textheight{9.438in}
\setlength\headheight{0in}
\setlength\topmargin{0.0in}
%\setlength\topmargin{-0.5in}

% Define header and footer information for default.

\fancyhead{}
\fancyhead[LE]{\thepage~~~~~\sauthors}    %Left   Header
\fancyhead[CE]{}                          %Center Header
\fancyhead[RE]{}                          %Right  Header

\fancyhead[LO]{}                          %Left   Header
\fancyhead[CO]{}                          %Center Header
\fancyhead[RO]{\stitle~~~~~\thepage}      %Right  Header

\fancyfoot[L]{}                           %Left   Footer
\fancyfoot[CE]{}                         %Center Footer
\fancyfoot[CO]{}
\fancyfoot[R]{}                           %Right  Footer

\renewcommand{\headrulewidth}{0pt} 
\renewcommand{\footrulewidth}{0pt}

% Define header and footer for the first page.
\fancypagestyle{fancy1st}{
   \fancyhead[L]{}
   \fancyhead[C]{}
   \fancyhead[R]{}
   \fancyfoot[L]{\emph{Towards the Habitable Worlds Observatory: Visionary Science and Transformational Technology} \\ HWO2025 editors, \copyright2025 Astronomical Society of the Pacific}   %Overwrite Left   Footer                                                                            
    \fancyfoot[C]{}                             %Overwrite Center Footer
    \fancyfoot[R]{\thepage}                             %Overwrite Right  Footer
    }
\voffset=-0.25in
\pagestyle{fancy}
\thispagestyle{fancy1st}

\makeindex
\newindex{obj}{oidx}{oind}{Object Index}

\hypersetup{%
 setpagesize=false,%
 bookmarks=true,%
 bookmarksdepth=1,%
 bookmarksnumbered=true,%
 colorlinks=true,%
 allcolors=blue,%
   pdftitle={Science with HWO},%
 pdfsubject={},%
   pdfauthor={Alice Lee, (eds.)},%
 pdfkeywords={}}

